Wigner negativity, random matrices and gravity

Given a choice of an ordered, orthonormal basis for a $D$-dimensional Hilbert space, one can define a discrete version of the Wigner function -- a quasi-probability distribution which represents any quantum state as a real, normalized function on a discrete phase space. The Wigner function, in general, takes on negative values, and the amount of negativity in the Wigner function gives an operationally meaningful measure of the complexity of simulating the quantum state on a classical computer. Further, Wigner negativity also gives a lower bound on an entropic measure of spread complexity. In this paper, we study the growth of Wigner negativity for a generic initial state under time evolution with chaotic Hamiltonians. In arXiv:2402.13694, a perturbative argument was given to show that the Krylov basis minimizes the early time growth of Wigner negativity in the large-$D$ limit. Using tools from random matrix theory, here we show that for a generic choice of basis, the Wigner negativity for a classical initial state becomes exponentially large in an $O(1)$ amount of time evolution. On the other hand, we show that in the Krylov basis the negativity grows at most as a power law, and becomes exponentially large only at exponential times. We take this as evidence that the Krylov basis is ideally suited for a dual, semi-classical effective description of chaotic quantum dynamics for large-$D$ at sub-exponential times. For the Gaussian unitary ensemble, this effective description is the $q\to 0$ limit of $q$-deformed JT gravity.

==> Wigner.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72297,       1820]
NotebookOptionsPosition[     68334,       1753]
NotebookOutlinePosition[     68771,       1770]
CellTagsIndexPosition[     68728,       1767]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["First delta function:",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["\n",
  FontSize->24],
 StyleBox["We have plotted two functions: ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], "\[LongEqual]", 
         StyleBox["l", "TI"], "+", 
         StyleBox["l", "TI"], 
         StyleBox["o", "TI"], 
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           RowBox[{"4", 
             StyleBox["x", "TI"]}], ")"}], "+", 
         FractionBox[
          StyleBox["p", "TI"], 
          SqrtBox[
           StyleBox["x", "TI"]]], "+", "2", "+", "2", 
         StyleBox["t", "TI"], 
         SqrtBox[
          StyleBox["x", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "f(x)=l+log (4x)+\\frac{p}{\\sqrt{x}}+2+2t\\sqrt{x}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2ca6a589-986f-4fdb-9734-13fcf0ce2a53"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], "\[LongEqual]", 
         StyleBox["l", "TI"], "+", 
         FractionBox[
          StyleBox["p", "TI"], 
          SqrtBox[
           StyleBox["x", "TI"]]], "+", "2", "+", "2", 
         StyleBox["t", "TI"], 
         SqrtBox[
          StyleBox["x", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "g(x)=l+\\frac{p}{\\sqrt{x}}+2+2t\\sqrt{x}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3b310e19-3f40-4b4d-9fc1-63dd6a1be930"],
 ".  ",
 StyleBox["It turns out, as can be seen below, that in large ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->14,ExpressionUUID->"5fc693f5-77a7-4291-a5d1-3d220d0a9e12"],
 StyleBox[" limit, these two curves almost coincide. So, we find the roots of \
",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          StyleBox["g", "TI"], "(", 
          StyleBox["x", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
      "input" -> "g(x)", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "a7b0ad3d-58e1-4a0f-84a6-5b2a639f164c"],
 ". "
}], "Text",
 CellChangeTimes->{{3.923926745642519*^9, 3.9239267788178964`*^9}, {
   3.923926822063919*^9, 3.9239268243851533`*^9}, {3.9239268571170497`*^9, 
   3.92392689423065*^9}, {3.923926937739829*^9, 3.923927016215675*^9}, {
   3.923927112372958*^9, 3.9239271377277083`*^9}, {3.9239272112145905`*^9, 
   3.92392735030011*^9}, {3.9239273870268908`*^9, 3.923927390006783*^9}, 
   3.9239303526659117`*^9},ExpressionUUID->"06fc4ab2-3270-4896-866f-\
cf74a92e6ec2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", "*", "x"}], "]"}], "+", 
        RowBox[{"p", "/", 
         SqrtBox["x"]}], "+", "2", "+", 
        RowBox[{"2", "*", "t", "*", 
         SqrtBox["x"]}]}], ",", 
       RowBox[{"l", "+", 
        RowBox[{"p", "/", 
         SqrtBox["x"]}], "+", "2", "+", 
        RowBox[{"2", "*", "t", "*", 
         SqrtBox["x"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1000"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{"-", "500"}], ",", "5000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "5000"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9239274298091073`*^9, {3.923927542988679*^9, 3.9239275435381804`*^9}, {
   3.9239275893632145`*^9, 3.9239275900220385`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"714a67f6-c9f2-4785-b68c-e72d3b99a194"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`l$$ = -500, $CellContext`p$$ = -5000, \
$CellContext`t$$ = 0, Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
      Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ =
       1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`l$$], -500, 5000}, {
        Hold[$CellContext`p$$], -5000, 2000}, {
        Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
      360., {104., 109.48076857400557`}}, Typeset`update$$ = 0, 
      Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, 
        "Variables" :> {$CellContext`l$$ = -500, $CellContext`p$$ = -5000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> 
        Plot[{$CellContext`l$$ + 
           Log[4 $CellContext`x] + $CellContext`p$$/Sqrt[$CellContext`x] + 
           2 + (2 $CellContext`t$$) 
            Sqrt[$CellContext`x], $CellContext`l$$ + $CellContext`p$$/
            Sqrt[$CellContext`x] + 
           2 + (2 $CellContext`t$$) Sqrt[$CellContext`x]}, {$CellContext`x, 0,
            1000}], 
        "Specifications" :> {{$CellContext`l$$, -500, 
           5000}, {$CellContext`p$$, -5000, 2000}, {$CellContext`t$$, 0, 
           100}}, "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{406., {172.025390625, 178.974609375}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{3.9239275471743617`*^9, 3.923928006594573*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"609b9291-2ce0-4e73-96e1-103b0faaa751"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.923927110241544*^9},ExpressionUUID->"25bc075c-c60e-4fb0-8411-\
427ec48d00d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", "*", "x"}], "]"}], "+", 
        RowBox[{"p", "/", 
         SqrtBox["x"]}], "+", "2", "+", 
        RowBox[{"2", "*", "t", "*", 
         SqrtBox["x"]}]}], ",", 
       RowBox[{"l", "+", 
        RowBox[{"p", "/", 
         SqrtBox["x"]}], "+", "2", "+", 
        RowBox[{"2", "*", "t", "*", 
         SqrtBox["x"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "500"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "500"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{"-", "500"}], ",", "5000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "5000"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.923928052022714*^9, 3.9239280980669923`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"f4c566d3-c2aa-421f-a104-c55998f99f8f"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`l$$ = -470., $CellContext`p$$ = 
      70., $CellContext`t$$ = 49.2, Typeset`show$$ = True, 
      Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`l$$], -500, 5000}, {
        Hold[$CellContext`p$$], -5000, 2000}, {
        Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
      360., {105., 109.99118129910107`}}, Typeset`update$$ = 0, 
      Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, 
        "Variables" :> {$CellContext`l$$ = -500, $CellContext`p$$ = -5000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> 
        Plot[{$CellContext`l$$ + 
           Log[4 $CellContext`x] + $CellContext`p$$/Sqrt[$CellContext`x] + 
           2 + (2 $CellContext`t$$) 
            Sqrt[$CellContext`x], $CellContext`l$$ + $CellContext`p$$/
            Sqrt[$CellContext`x] + 
           2 + (2 $CellContext`t$$) Sqrt[$CellContext`x]}, {$CellContext`x, 0,
            500}, PlotRange -> {{0, 500}, {-1, 1}}], 
        "Specifications" :> {{$CellContext`l$$, -500, 
           5000}, {$CellContext`p$$, -5000, 2000}, {$CellContext`t$$, 0, 
           100}}, "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{406., {172.525390625, 179.474609375}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9239280999044895`*^9, 3.9239281181823378`*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"43c57e0e-dd0a-4643-8fcc-8d34953919e6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9239283230659447`*^9, 
  3.9239283242893567`*^9}},ExpressionUUID->"bc880671-806c-4294-8a77-\
1cf07d84a55f"],

Cell[TextData[{
 StyleBox["The roots turn out to be:     ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SqrtBox[
          StyleBox["E", "TI"]], "\[LongEqual]", 
         FractionBox[
          RowBox[{"-", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["l", "TI"], "+", "2"}], ")"}], "\[PlusMinus]", 
            SqrtBox[
             RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{
                    StyleBox["l", "TI"], "+", "2"}], ")"}], "2"], "-", "8", 
               StyleBox["t", "TI"], 
               StyleBox["p", "TI"]}]]}], 
          RowBox[{"4", 
            StyleBox["t", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\sqrt{E}=\\frac{-(l+2)\\pm \\sqrt{(l+2)^2-8tp}}{4t}", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->14,ExpressionUUID->"845a3c46-0883-4a7e-8737-fdc4abba46d2"],
 ".  \n ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["p", "TI"], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "p>0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "13a0555e-6f6d-41f4-ae31-d7fad3fbfb7b"],
 " :      If, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], "+", "2"}], ")"}], "<", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "(l+2)<0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fc693865-5f6f-4207-ab0a-9fa23841a129"],
 " :    We can have two roots. But the root with minus sign in the middle is \
very close to 0. Recall, there is an overall theta function  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalTheta]", "(", 
         RowBox[{"log", 
           StyleBox["E", "TI"], "+", 
           StyleBox["l", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Theta (\\log E +l)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6b81cb77-5a3d-4e76-8e3b-5d3ecf3e3c13"],
 ". So it\[CloseCurlyQuote]s more likely that this root \
can\[CloseCurlyQuote]t turn this theta function on. The other root (with plus \
in middle) might click.\n                   If, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], "+", "2"}], ")"}], ">", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "(l+2)>0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "57cef369-52b5-426b-95ce-f56017535afa"],
 " :  No root possible. \n ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["p", "TI"], "<", "0", ":"}], TraditionalForm], 
     "errors" -> {}, "input" -> "p<0 :", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6c221b14-9970-4e86-895e-93640c5f3256"],
 "      We always get one root only: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SqrtBox[
          StyleBox["E", "TI"]], "\[LongEqual]", 
         FractionBox[
          RowBox[{"-", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["l", "TI"], "+", "2"}], ")"}], "+", 
            SqrtBox[
             RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{
                    StyleBox["l", "TI"], "+", "2"}], ")"}], "2"], "-", "8", 
               StyleBox["t", "TI"], 
               StyleBox["p", "TI"]}]]}], 
          RowBox[{"4", 
            StyleBox["t", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\sqrt{E}=\\frac{-(l+2)+ \\sqrt{(l+2)^2-8tp}}{4t}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "634589bf-d6d8-4aeb-b6db-bd288693a536"],
 "\n \n \n "
}], "Text",
 CellChangeTimes->{{3.923928330001197*^9, 3.923928350508342*^9}, {
   3.92392844929006*^9, 3.92392845591031*^9}, {3.923928513543661*^9, 
   3.923928517199708*^9}, {3.923928607946415*^9, 3.923928636803273*^9}, {
   3.923928778758535*^9, 3.9239288110162616`*^9}, {3.9239289283307905`*^9, 
   3.923928943908101*^9}, {3.923928986087577*^9, 3.923929080604515*^9}, {
   3.9239291535233235`*^9, 3.923929172633465*^9}, {3.923929206487604*^9, 
   3.9239292090822716`*^9}, {3.9239292417019897`*^9, 3.923929286164606*^9}, {
   3.9239293196278315`*^9, 3.9239294088064547`*^9}, {3.923929749286623*^9, 
   3.9239297988989353`*^9}, {3.9239299387616806`*^9, 3.92392995257775*^9}, 
   3.923930052863719*^9, {3.923931743880517*^9, 
   3.923931883624781*^9}},ExpressionUUID->"c26c9867-f191-4848-9e9f-\
1d0029139d4c"],

Cell[TextData[{
 StyleBox["Second delta function:",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 "\n\nAgain we have plotted two functions ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], "\[LongEqual]", 
         StyleBox["l", "TI"], "+", 
         StyleBox["l", "TI"], 
         StyleBox["o", "TI"], 
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           RowBox[{"4", 
             StyleBox["x", "TI"]}], ")"}], "-", 
         FractionBox[
          StyleBox["p", "TI"], 
          SqrtBox[
           StyleBox["x", "TI"]]], "+", "2", "-", "2", 
         StyleBox["t", "TI"], 
         SqrtBox[
          StyleBox["x", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "f(x)=l+log (4x)-\\frac{p}{\\sqrt{x}}+2-2t\\sqrt{x}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "da4d6da4-f700-455e-8417-afb0fb76b770"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], "\[LongEqual]", 
         StyleBox["l", "TI"], "0", "-", 
         FractionBox[
          StyleBox["p", "TI"], 
          SqrtBox[
           StyleBox["x", "TI"]]], "+", "2", "-", "2", 
         StyleBox["t", "TI"], 
         SqrtBox[
          StyleBox["x", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "g(x)=l0-\\frac{p}{\\sqrt{x}}+2-2t\\sqrt{x}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c8d7cd42-04fe-4943-a483-26a99ae89eae"],
 ". Again, in large ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3c57a863-8de3-46a4-86ec-b58b4bdd5b76"],
 " limit, these two curves coincide and we find roots of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           StyleBox["x", "TI"], ")"}], "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "g(x)=0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0c4eb6c6-96c5-4620-92be-5566e82cf8c6"],
 ".\n"
}], "Text",
 CellChangeTimes->{{3.9239300662317247`*^9, 3.9239300908974733`*^9}, {
   3.9239301731548634`*^9, 3.923930175532224*^9}, {3.9239302099195285`*^9, 
   3.9239302177447634`*^9}, {3.923930291028452*^9, 3.92393034715786*^9}, 
   3.9239303942265244`*^9},ExpressionUUID->"19893439-9660-472b-9da1-\
9131f2181ba6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Manipulate", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"4", "*", "x"}], "]"}], "-", 
         RowBox[{"p", "/", 
          SqrtBox["x"]}], "+", "2", "-", 
         RowBox[{"2", "*", "t", "*", 
          SqrtBox["x"]}]}], ",", 
        RowBox[{"l", "-", 
         RowBox[{"p", "/", 
          SqrtBox["x"]}], "+", "2", "-", 
         RowBox[{"2", "*", "t", "*", 
          SqrtBox["x"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1000"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"-", "500"}], ",", "5000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "2000"}], ",", "2000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.9239304374418063`*^9, 3.923930459575866*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"97b32934-e2a7-49fe-a170-3f54dc698fa7"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`l$$ = 40., $CellContext`p$$ = 
      50., $CellContext`t$$ = 35.800000000000004`, Typeset`show$$ = True, 
      Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`l$$], -500, 5000}, {
        Hold[$CellContext`p$$], -2000, 2000}, {
        Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
      360., {100., 106.25940834861314`}}, Typeset`update$$ = 0, 
      Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, 
        "Variables" :> {$CellContext`l$$ = -500, $CellContext`p$$ = -2000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> 
        Plot[{$CellContext`l$$ + Log[4 $CellContext`x] - $CellContext`p$$/
           Sqrt[$CellContext`x] + 2 - (2 $CellContext`t$$) 
           Sqrt[$CellContext`x], $CellContext`l$$ - $CellContext`p$$/
           Sqrt[$CellContext`x] + 2 - (2 $CellContext`t$$) 
           Sqrt[$CellContext`x]}, {$CellContext`x, 0, 1000}], 
        "Specifications" :> {{$CellContext`l$$, -500, 
           5000}, {$CellContext`p$$, -2000, 2000}, {$CellContext`t$$, 0, 
           100}}, "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{406., {168.525390625, 175.474609375}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.923930462804657*^9, 3.9239304665391417`*^9}, 
   3.923931352789883*^9, 3.9239313886405478`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"e3f9e01e-dbf8-4e10-817d-098b1e6fbaa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Manipulate", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"4", "*", "x"}], "]"}], "-", 
         RowBox[{"p", "/", 
          SqrtBox["x"]}], "+", "2", "-", 
         RowBox[{"2", "*", "t", "*", 
          SqrtBox["x"]}]}], ",", 
        RowBox[{"l", "-", 
         RowBox[{"p", "/", 
          SqrtBox["x"]}], "+", "2", "-", 
         RowBox[{"2", "*", "t", "*", 
          SqrtBox["x"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "500"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "500"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"-", "500"}], ",", "5000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "2000"}], ",", "2000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.9239306055598965`*^9, 3.923930633434001*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"42096a07-03e5-4d26-a4b6-731282d97c06"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`l$$ = 3090., $CellContext`p$$ = 
      130., $CellContext`t$$ = 69.60000000000001, Typeset`show$$ = True, 
      Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`l$$], -500, 5000}, {
        Hold[$CellContext`p$$], -2000, 2000}, {
        Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
      360., {105., 109.99118129910107`}}, Typeset`update$$ = 0, 
      Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, 
        "Variables" :> {$CellContext`l$$ = -500, $CellContext`p$$ = -2000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> 
        Plot[{$CellContext`l$$ + Log[4 $CellContext`x] - $CellContext`p$$/
           Sqrt[$CellContext`x] + 2 - (2 $CellContext`t$$) 
           Sqrt[$CellContext`x], $CellContext`l$$ - $CellContext`p$$/
           Sqrt[$CellContext`x] + 2 - (2 $CellContext`t$$) 
           Sqrt[$CellContext`x]}, {$CellContext`x, 0, 500}, 
          PlotRange -> {{0, 500}, {-1, 1}}], 
        "Specifications" :> {{$CellContext`l$$, -500, 
           5000}, {$CellContext`p$$, -2000, 2000}, {$CellContext`t$$, 0, 
           100}}, "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{406., {172.525390625, 179.474609375}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9239306377337065`*^9, 3.9239306454439807`*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"7c2f54bf-ef72-418a-99f4-3bdbfd7990b9"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.923930719138369*^9, 
  3.9239307445088916`*^9}},ExpressionUUID->"f834ad31-728c-4bb9-bd1f-\
508640279dd7"],

Cell[TextData[{
 StyleBox["Caveat:",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 "    As shown in the above plot, even if we go to large ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "43f80fdd-2fbe-4a49-89ef-44d45a123632"],
 ", as we increase ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["l", "TI"], TraditionalForm], "errors" -> {}, "input" -> "l", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0e2c477c-32d0-40dc-9d56-3e087679d443"],
 " for fixed value of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["p", "TI"], TraditionalForm], "errors" -> {}, "input" -> "p", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "78e03ded-07f4-49cc-9ada-9c19efbb331f"],
 ", the two curves kind of start getting separated. \n\nAnyway, the roots \
turn out to be:    ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SqrtBox[
          StyleBox["E", "TI"]], "\[LongEqual]", 
         FractionBox[
          RowBox[{
            RowBox[{"(", 
              RowBox[{
                StyleBox["l", "TI"], "+", "2"}], ")"}], "\[PlusMinus]", 
            SqrtBox[
             RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{
                    StyleBox["l", "TI"], "+", "2"}], ")"}], "2"], "-", "8", 
               StyleBox["t", "TI"], 
               StyleBox["p", "TI"]}]]}], 
          RowBox[{"4", 
            StyleBox["t", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\sqrt{E}=\\frac{(l+2)\\pm \\sqrt{(l+2)^2-8tp}}{4t}", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "476bcf15-1c29-4aec-872f-0b06cc62dedb"],
 "\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["p", "TI"], ">", "0", ":"}], TraditionalForm], 
     "errors" -> {}, "input" -> "p>0 :", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "64ad2130-b594-4a3b-9d7e-4886aa992fa9"],
 "      If   ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], "+", "2"}], ")"}], "<", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "(l+2)<0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "06741623-6ec1-4d0b-85b9-35c1ed67c3f9"],
 " ,   there is no root.\n                  If   ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], "+", "2"}], ")"}], ">", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "(l+2)>0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b93c5471-8cc9-4af8-9d98-2ad505b1b0bc"],
 " ,   both roots are there.\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["p", "TI"], "<", "0", ":"}], TraditionalForm], 
     "errors" -> {}, "input" -> "p<0 :", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8963ba0b-d36a-4ea2-b292-b4a21b1f56bb"],
 "      We always get only one root:    ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SqrtBox[
          StyleBox["E", "TI"]], "\[LongEqual]", 
         FractionBox[
          RowBox[{
            RowBox[{"(", 
              RowBox[{
                StyleBox["l", "TI"], "+", "2"}], ")"}], "+", 
            SqrtBox[
             RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                  RowBox[{
                    StyleBox["l", "TI"], "+", "2"}], ")"}], "2"], "-", "8", 
               StyleBox["t", "TI"], 
               StyleBox["p", "TI"]}]]}], 
          RowBox[{"4", 
            StyleBox["t", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\sqrt{E}=\\frac{(l+2)+ \\sqrt{(l+2)^2-8tp}}{4t}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bc5349f9-521c-41e8-9c56-51c5fc44232d"],
 "\n\n\n\n",
 StyleBox["Third Integral:",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 "\n\nHere, we have a highly oscillatory function times an envelop function \
as our integrand. We can use stationary phase approximation. First let\
\[CloseCurlyQuote]s plot the highly oscillatory part. \n\n"
}], "Text",
 CellChangeTimes->{{3.923930789850277*^9, 3.923930811731234*^9}, {
  3.923930867980298*^9, 3.9239309733837767`*^9}, {3.923931054177045*^9, 
  3.923931114153557*^9}, {3.923931163830162*^9, 3.9239311907725606`*^9}, {
  3.923931447311385*^9, 3.923931581565737*^9}, {3.923931947215498*^9, 
  3.9239319764435415`*^9}, {3.9239320507286987`*^9, 3.9239320634664493`*^9}, {
  3.9239323314279647`*^9, 
  3.9239324971791697`*^9}},ExpressionUUID->"47d88386-c7ea-4737-9d46-\
35322efa57fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["p", 
           SqrtBox["x"]], "+", 
          RowBox[{"2", " ", "t", " ", 
           SqrtBox["x"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["x"], 
        RowBox[{"(", 
         RowBox[{"l", "+", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", "x"}], "]"}], "-", "2"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1000"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{"-", "500"}], ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "2000"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9239326567555223`*^9, 3.923932686187825*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"45955714-444b-40bd-88d2-b9171a16287e"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`l$$ = -286., $CellContext`p$$ = -1480., \
$CellContext`t$$ = 27.400000000000002`, Typeset`show$$ = True, 
      Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`l$$], -500, 1000}, {
        Hold[$CellContext`p$$], -2000, 2000}, {
        Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
      360., {103., 108.48764997707599`}}, Typeset`update$$ = 0, 
      Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, 
        "Variables" :> {$CellContext`l$$ = -500, $CellContext`p$$ = -2000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> Plot[
          
          Sin[(2 $CellContext`p$$) ($CellContext`p$$/
              Sqrt[$CellContext`x] + (2 $CellContext`t$$) 
              Sqrt[$CellContext`x]) - (2 
            Sqrt[$CellContext`x]) ($CellContext`l$$ + Log[4 $CellContext`x] - 
            2)], {$CellContext`x, 0, 1000}], 
        "Specifications" :> {{$CellContext`l$$, -500, 
           1000}, {$CellContext`p$$, -2000, 2000}, {$CellContext`t$$, 0, 
           100}}, "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{406., {171.025390625, 177.974609375}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{3.923932688240452*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"f20e887a-faed-4512-a6df-daf6e5954bba"]
}, Open  ]],

Cell[TextData[{
 "\nThe stationary phase gives the following condition:   ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"2", 
         StyleBox["p", "TI"], 
         StyleBox["t", "TI"], 
         StyleBox["E", "TI"], "-", 
         StyleBox["E", "TI"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], "+", "log", "4", 
             StyleBox["E", "TI"]}], ")"}], "-", 
         SuperscriptBox[
          StyleBox["p", "TI"], "2"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "2ptE-E(l+\\log 4E)-p^2=0", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0b8fe95e-9ccc-47f8-9005-e6bb473b5ce7"],
 ". We plot this along with another function, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"2", 
         StyleBox["p", "TI"], 
         StyleBox["t", "TI"], 
         StyleBox["E", "TI"], "-", 
         StyleBox["E", "TI"], 
         StyleBox["l", "TI"], "-", 
         SuperscriptBox[
          StyleBox["p", "TI"], "2"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "2ptE-El-p^2=0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "947b0dab-1f3a-4d93-86fa-ebdc3c9caf96"],
 ".  "
}], "Text",
 CellChangeTimes->{{3.9239327300926013`*^9, 3.9239328618930664`*^9}, {
  3.923932900469803*^9, 
  3.923932901102619*^9}},ExpressionUUID->"1577484d-8f7c-4c09-a0f8-\
fb510bc92e8b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9239300039354115`*^9, 
  3.9239300467074986`*^9}},ExpressionUUID->"87463b57-e5b5-455c-9763-\
c3dcd68e259c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "p", " ", "t", " ", "x"}], "-", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"4", " ", "x"}], "]"}]}], ")"}]}], "-", 
        SuperscriptBox["p", "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "p", " ", "t", " ", "x"}], "-", 
        RowBox[{"x", " ", 
         RowBox[{"(", "l", ")"}]}], "-", 
        SuperscriptBox["p", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "100"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{"-", "500"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "2000"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.923932953310065*^9, 3.923932965162629*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"37a12336-008c-4c5d-9a71-10ad4d4d4002"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`l$$ = 815., $CellContext`p$$ = 
      90., $CellContext`t$$ = 29.6, Typeset`show$$ = True, 
      Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`l$$], -500, 2000}, {
        Hold[$CellContext`p$$], -2000, 2000}, {
        Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
      360., {99., 105.15167091128333`}}, Typeset`update$$ = 0, 
      Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, 
        "Variables" :> {$CellContext`l$$ = -500, $CellContext`p$$ = -2000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> 
        Plot[{((2 $CellContext`p$$) $CellContext`t$$) $CellContext`x - \
$CellContext`x ($CellContext`l$$ + 
            Log[4 $CellContext`x]) - $CellContext`p$$^2, ((
              2 $CellContext`p$$) $CellContext`t$$) $CellContext`x - \
$CellContext`x $CellContext`l$$ - $CellContext`p$$^2}, {$CellContext`x, 0, 
           100}], "Specifications" :> {{$CellContext`l$$, -500, 
           2000}, {$CellContext`p$$, -2000, 2000}, {$CellContext`t$$, 0, 
           100}}, "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{406., {167.525390625, 174.474609375}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{3.9239329678599863`*^9, 3.923932998026993*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"7e304bb9-6ec1-4e80-8db5-5d2fc3583786"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "p", " ", "t", " ", "x"}], "-", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"4", " ", "x"}], "]"}]}], ")"}]}], "-", 
        SuperscriptBox["p", "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "p", " ", "t", " ", "x"}], "-", 
        RowBox[{"x", " ", 
         RowBox[{"(", "l", ")"}]}], "-", 
        SuperscriptBox["p", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "100"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{"-", "500"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "2000"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9239331036849403`*^9, 3.923933145965068*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e02048a2-730c-4748-a88a-af1119fed537"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`l$$ = 1080., $CellContext`p$$ = 
      1050., $CellContext`t$$ = 24.6, Typeset`show$$ = True, 
      Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`l$$], -500, 2000}, {
        Hold[$CellContext`p$$], -2000, 2000}, {
        Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
      360., {105., 109.99118129910104`}}, Typeset`update$$ = 0, 
      Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, 
        "Variables" :> {$CellContext`l$$ = -500, $CellContext`p$$ = -2000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> 
        Plot[{((2 $CellContext`p$$) $CellContext`t$$) $CellContext`x - \
$CellContext`x ($CellContext`l$$ + 
            Log[4 $CellContext`x]) - $CellContext`p$$^2, ((
              2 $CellContext`p$$) $CellContext`t$$) $CellContext`x - \
$CellContext`x $CellContext`l$$ - $CellContext`p$$^2}, {$CellContext`x, 0, 
           100}, PlotRange -> {{0, 100}, {-1, 1}}], 
        "Specifications" :> {{$CellContext`l$$, -500, 
           2000}, {$CellContext`p$$, -2000, 2000}, {$CellContext`t$$, 0, 
           100}}, "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{406., {172.525390625, 179.474609375}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{3.923933150535651*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"b6040d03-ea58-425d-877a-879bc5c73968"]
}, Open  ]],

Cell[TextData[{
 "\n\n\nWhen ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9edfe6ca-5ad2-45f8-af6a-d462a1ac2b09"],
 " is large, these two curves almost coincide. So, we get the point of \
stationary phase:  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], "0"], "\[LongEqual]", 
         FractionBox[
          SuperscriptBox[
           StyleBox["p", "TI"], "2"], 
          RowBox[{"2", 
            StyleBox["p", "TI"], 
            StyleBox["t", "TI"], "-", 
            StyleBox["l", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "E_0=\\frac{p^2}{2pt-l}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "efbcf842-4893-4167-97ce-4116e9aa2a91"],
 " .   Let\[CloseCurlyQuote]s see that.\n\n"
}], "Text",
 CellChangeTimes->{{3.9239332197037163`*^9, 3.923933328097166*^9}, {
  3.9239333735014114`*^9, 3.9239333853188305`*^9}, {3.9239336093640747`*^9, 
  3.9239336110931826`*^9}},ExpressionUUID->"0d5e6966-be61-4738-a662-\
703864f09ba1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"2", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["p", 
           SqrtBox["x"]], "+", 
          RowBox[{"2", " ", "t", " ", 
           SqrtBox["x"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["x"], 
        RowBox[{"(", 
         RowBox[{"l", "+", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", "x"}], "]"}], "-", "2"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          RowBox[{"2", " ", "p", " ", "t"}], " ", "-", "l"}]], " ", "-", 
        "1"}], ",", 
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          RowBox[{"2", " ", "p", " ", "t"}], " ", "-", "l"}]], "+", "1"}]}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{"-", "200"}], ",", "3000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "2000"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.92393341597427*^9, 3.923933430491454*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"fcb024fe-edac-4562-8216-44c1e216b0f7"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`l$$ = 2710., $CellContext`p$$ = 
      550., $CellContext`t$$ = 25., Typeset`show$$ = True, 
      Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`l$$], -200, 3000}, {
        Hold[$CellContext`p$$], -2000, 2000}, {
        Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
      360., {104., 109.70538394699275`}}, Typeset`update$$ = 0, 
      Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, 
        "Variables" :> {$CellContext`l$$ = -200, $CellContext`p$$ = -2000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> Plot[
          
          Sin[(2 $CellContext`p$$) ($CellContext`p$$/
              Sqrt[$CellContext`x] + (2 $CellContext`t$$) 
              Sqrt[$CellContext`x]) - (2 
            Sqrt[$CellContext`x]) ($CellContext`l$$ + Log[4 $CellContext`x] - 
            2)], {$CellContext`x, $CellContext`p$$^2/((
              2 $CellContext`p$$) $CellContext`t$$ - $CellContext`l$$) - 
           1, $CellContext`p$$^2/((
              2 $CellContext`p$$) $CellContext`t$$ - $CellContext`l$$) + 1}], 
        "Specifications" :> {{$CellContext`l$$, -200, 
           3000}, {$CellContext`p$$, -2000, 2000}, {$CellContext`t$$, 0, 
           100}}, "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{406., {172.025390625, 178.974609375}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9239334331754017`*^9, 3.9239334498816357`*^9}, {
  3.923933730146763*^9, 3.9239337383607235`*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"b5332088-29af-4ab3-ab2d-8a08c20ad3b9"]
}, Open  ]],

Cell[TextData[{
 "\n\nRecall, there is also a factor of step functions. \
Let\[CloseCurlyQuote]s try to see what it looks like as a function of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["E", "TI"], TraditionalForm], "errors" -> {}, "input" -> "E", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b7f47e6c-e5d8-451b-9cf0-6b834f30e149"],
 ",  while we vary the parameters ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["l", "TI"], ",", 
         StyleBox["p", "TI"], ",", 
         StyleBox["t", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "l,p,t", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3ed70817-6534-4b92-a633-21cd1f814323"],
 "."
}], "Text",
 CellChangeTimes->{{3.923933634785006*^9, 3.9239337202056723`*^9}, {
  3.923974265798429*^9, 
  3.923974337722946*^9}},ExpressionUUID->"22ff95ba-c53b-40a9-b097-\
347a207f3c9c"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.923974408161335*^9},ExpressionUUID->"88bf15a6-84df-423e-94f9-\
01e2e02b60c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         FractionBox["p", 
          SqrtBox["x"]], "+", 
         RowBox[{"2", " ", "t", " ", 
          SqrtBox["x"]}], "+", 
         FractionBox[
          RowBox[{"l", "+", 
           RowBox[{"Log", "[", "x", "]"}]}], "2"]}], "]"}], "-", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         FractionBox["p", 
          SqrtBox["x"]], "+", 
         RowBox[{"2", " ", "t", " ", 
          SqrtBox["x"]}], "-", 
         FractionBox[
          RowBox[{"l", "+", 
           RowBox[{"Log", "[", "x", "]"}]}], "2"]}], "]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "10000"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", 
     RowBox[{"-", "600"}], ",", "3000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "2000"}], ",", "2000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.923974413283662*^9, 3.923974476554617*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4899c906-2d94-4061-a7a0-232176571082"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`l$$ = 3000., $CellContext`p$$ = 
    50., $CellContext`t$$ = 13., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`l$$], -600, 3000}, {
      Hold[$CellContext`p$$], -2000, 2000}, {
      Hold[$CellContext`t$$], 0, 100}}, Typeset`size$$ = {
    360., {106., 110.1198191356631}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`l$$ = -600, $CellContext`p$$ = -2000, \
$CellContext`t$$ = 0}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[HeavisideTheta[$CellContext`p$$/
           Sqrt[$CellContext`x] + (2 $CellContext`t$$) 
           Sqrt[$CellContext`x] + ($CellContext`l$$ + Log[$CellContext`x])/2] - 
        HeavisideTheta[$CellContext`p$$/
          Sqrt[$CellContext`x] + (2 $CellContext`t$$) 
          Sqrt[$CellContext`x] - ($CellContext`l$$ + Log[$CellContext`x])/
         2], {$CellContext`x, 0, 10000}], 
      "Specifications" :> {{$CellContext`l$$, -600, 
         3000}, {$CellContext`p$$, -2000, 2000}, {$CellContext`t$$, 0, 100}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{406., {174.6875, 180.3125}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.923974483282799*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"b64b8524-4033-40d8-aceb-0199ae41637e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.923974674827422*^9, 
  3.923974678354007*^9}},ExpressionUUID->"d3e412db-7c50-454b-a16f-\
8f50cf02c23f"],

Cell[TextData[{
 "We notice the following trend:              For fixed values of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "80d24acf-4805-4621-8eef-5ab255cb75a7"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["p", "TI"], TraditionalForm], "errors" -> {}, "input" -> "p", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e2d4eb25-6124-4af2-8daa-c871760215b7"],
 ", as we increase ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["l", "TI"], TraditionalForm], "errors" -> {}, "input" -> "l", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2bfea40c-633c-4166-abff-7c7a0c71fdcd"],
 ", the range of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        StyleBox["E", "TI"], TraditionalForm], "errors" -> {}, "input" -> "E",
       "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], " "}], TraditionalForm]],ExpressionUUID->
  "109e5d9e-ea55-4966-b52c-8851e01008c9"],
 " within which the step functions click increases.\n                         \
                                                    Now for fixed values of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["l", "TI"], TraditionalForm], "errors" -> {}, "input" -> "l", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d04d4b93-102a-482c-b02f-2f5eb7126138"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ebb04e17-4f6d-4c8d-b521-6005f2bef4fd"],
 ", as we increase ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["p", "TI"], TraditionalForm], "errors" -> {}, "input" -> "p", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8b224bac-93e6-439d-9c3f-4b32e6497b9a"],
 ", the range of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["E", "TI"], TraditionalForm], "errors" -> {}, "input" -> "E", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d08782a2-5613-4907-99a4-daeabb42d33b"],
 " within which the step functions click decreases.\n                         \
                                                    For fixed values of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["l", "TI"], TraditionalForm], "errors" -> {}, "input" -> "l", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4381d269-bfb8-4be4-b7cd-c6d767f56b86"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["p", "TI"], TraditionalForm], "errors" -> {}, "input" -> "p", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6041b0c5-0cb8-4917-bdce-9669cf300f27"],
 ", as we increase ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a7a39249-bc8c-430c-b525-56d062f2b32d"],
 ", the range of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["E", "TI"], TraditionalForm], "errors" -> {}, "input" -> "E", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7baf91fd-0eaf-465c-a2c6-b28e12d6a93c"],
 " within which the step functions click decreases. \n                        \
                                                     \nHere, it seems that ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8d8e0391-577b-4401-8a33-e044d66e16f9"],
 " is the large ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["n", "TI"], TraditionalForm], "errors" -> {}, "input" -> "n", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6416c907-deb1-40ec-8e61-2550a5df8fa9"],
 " factor.                                                                    \
      \n                                                                     "
}], "Text",
 CellChangeTimes->{{3.92397468600181*^9, 3.923974697177952*^9}, {
  3.9239747729216337`*^9, 3.923974777609515*^9}, {3.9239748318649063`*^9, 
  3.923974854585244*^9}, {3.9239749159133377`*^9, 3.923975053976519*^9}, {
  3.923975103064583*^9, 3.923975199518074*^9}, {3.9239752378352423`*^9, 
  3.9239753116638536`*^9}, {3.923975342848095*^9, 3.923975515712084*^9}, {
  3.9239755495348*^9, 3.923975558280077*^9}, {3.9239876991999493`*^9, 
  3.92398770034724*^9}, {3.923987808369686*^9, 
  3.923987865770377*^9}},ExpressionUUID->"a254edd3-9739-492c-ba40-\
685274c0db5c"],

Cell[TextData[{
 "Now we attempt to approximate this integral using stationary phase method \
(???).\n\nThe integral we\[CloseCurlyQuote]ll have to evaluate is the \
following:              ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["I", "TI"], "3"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], ",", 
             StyleBox["p", "TI"], ";", 
             StyleBox["t", "TI"]}], ")"}], "\[LongEqual]", 
         SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
         StyleBox["d", "TI"], 
         StyleBox["E", "TI"], " ", "\[CapitalTheta]", 
         RowBox[{"(", 
           RowBox[{"log", 
             StyleBox["E", "TI"], "+", 
             StyleBox["l", "TI"]}], ")"}], " ", 
         SuperscriptBox["sinh", "2"], "2", "\[Pi]", 
         SqrtBox[
          StyleBox["E", "TI"]], 
         SuperscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"-", "\[Beta]", 
            StyleBox["E", "TI"], "-", "2", "\[Pi]", 
            SqrtBox[
             StyleBox["E", "TI"]]}]], " ", 
         RowBox[{"[", 
           RowBox[{"\[CapitalTheta]", 
             RowBox[{"(", 
               RowBox[{
                 FractionBox[
                  StyleBox["p", "TI"], 
                  SqrtBox[
                   StyleBox["E", "TI"]]], "+", "2", 
                 StyleBox["t", "TI"], 
                 SqrtBox[
                  StyleBox["E", "TI"]], "+", 
                 FractionBox[
                  StyleBox["l", "TI"], "2"], "+", 
                 FractionBox[
                  RowBox[{"log", 
                    StyleBox["E", "TI"]}], "2"]}], ")"}], "-", 
             "\[CapitalTheta]", 
             RowBox[{"(", 
               RowBox[{
                 FractionBox[
                  StyleBox["p", "TI"], 
                  SqrtBox[
                   StyleBox["E", "TI"]]], "+", "2", 
                 StyleBox["t", "TI"], 
                 SqrtBox[
                  StyleBox["E", "TI"]], "-", 
                 FractionBox[
                  StyleBox["l", "TI"], "2"], "-", 
                 FractionBox[
                  RowBox[{"log", 
                    StyleBox["E", "TI"]}], "2"]}], ")"}]}], "]"}], "   ", 
         "sin", 
         RowBox[{"[", 
           RowBox[{"2", 
             StyleBox["p", "TI"], 
             RowBox[{"(", 
               RowBox[{
                 FractionBox[
                  StyleBox["p", "TI"], 
                  SqrtBox[
                   StyleBox["E", "TI"]]], "+", "2", 
                 StyleBox["t", "TI"], 
                 SqrtBox[
                  StyleBox["E", "TI"]]}], ")"}], "-", "2", 
             SqrtBox[
              StyleBox["E", "TI"]], 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["l", "TI"], "+", "log", "4", 
                 StyleBox["E", "TI"], "-", "2"}], ")"}]}], "]"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "I_3(l,p;t)=\\int_{0}^{\\infty} dE\\; \\Theta(\\log E+l)\\; \\sinh^{2} 2\
\\pi \\sqrt{E} e^{-\\beta E-2 \\pi \\sqrt{E}}\\; \
\\Bigg[\\Theta(\\frac{p}{\\sqrt{E}}+2t\\sqrt{E}+\\frac{l}{2}+\\frac{\\log \
E}{2})-\\Theta(\\frac{p}{\\sqrt{E}}+2t\\sqrt{E}-\\frac{l}{2}-\\frac{\\log \
E}{2})\\Bigg]\\; \\;\\; \\sin \
[2p(\\frac{p}{\\sqrt{E}}+2t\\sqrt{E})-2\\sqrt{E}(l+\\log 4E-2)]", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "72345d58-1a8a-4ad8-ab85-a8d7fc46939c"],
 "\nCompare this with the form:      ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"Im", 
         RowBox[{"[", 
           RowBox[{
             SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
             StyleBox["d", "TI"], 
             StyleBox["E", "TI"], 
             StyleBox["g", "TI"], 
             RowBox[{"(", 
               StyleBox["E", "TI"], ")"}], 
             SuperscriptBox[
              StyleBox["e", "TI"], 
              RowBox[{
                StyleBox["i", "TI"], 
                StyleBox["f", "TI"], 
                RowBox[{"(", 
                  StyleBox["E", "TI"], ")"}]}]]}], "]"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\text{Im}[\\int_{0}^{\\infty} dE g(E) e^{if(E)}]", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cbbfa041-4aad-4724-8761-d2dfb4998968"],
 ", where ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["f", "TI"], "(", 
         StyleBox["E", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f(E)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3ef0d2f1-ad7a-4f0e-9dcf-40dcf1e18938"],
 " is highly oscillatory.  Using the method of stationary phase \
approximation, we get the result:\n                                           \
                                                                              \
                ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["I", "TI"], "3"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], ",", 
             StyleBox["p", "TI"], ";", 
             StyleBox["t", "TI"]}], ")"}], "\[TildeTilde] ", 
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           SubscriptBox[
            StyleBox["E", "TI"], "0"], ")"}], 
         SqrtBox[
          FractionBox[
           RowBox[{"2", "\[Pi]"}], 
           RowBox[{
             SuperscriptBox[
              StyleBox["f", "TI"], "\[Prime]\[Prime]"], "(", 
             SubscriptBox[
              StyleBox["E", "TI"], "0"], ")"}]]], "  ", "sin", 
         RowBox[{"(", 
           RowBox[{
             StyleBox["f", "TI"], 
             RowBox[{"(", 
               SubscriptBox[
                StyleBox["E", "TI"], "0"], ")"}], "+", 
             FractionBox["\[Pi]", "4"]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "I_3(l,p;t) \\approx \\; g(E_0) \\sqrt{\\frac{2\\pi}{f''(E_0)}}\\;\\; \
\\sin (f(E_0)+\\frac{\\pi}{4})", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "97a60cb1-9230-4528-b90d-dbf3fd56afd0"],
 "\nwhere  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], "0"], "\[LongEqual]", 
         FractionBox[
          SuperscriptBox[
           StyleBox["p", "TI"], "2"], 
          RowBox[{"2", 
            StyleBox["p", "TI"], 
            StyleBox["t", "TI"], "-", 
            StyleBox["l", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "E_0=\\frac{p^2}{2pt-l}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ff145c97-f6a0-46dd-b7a4-66f85ee04c16"],
 "   and    ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["f", "TI"], "\[Prime]\[Prime]"], 
         RowBox[{"(", 
           SubscriptBox[
            StyleBox["E", "TI"], "0"], ")"}], "\[LongEqual]", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["p", "TI"], 
               StyleBox["t", "TI"], "-", 
               StyleBox["l", "TI"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], 
          SuperscriptBox[
           StyleBox["p", "TI"], "3"]], 
         RowBox[{"[", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{"2", 
                 StyleBox["p", "TI"], 
                 StyleBox["t", "TI"], "-", 
                 StyleBox["l", "TI"]}], ")"}], "+", "log", 
             FractionBox[
              RowBox[{"4", 
                SuperscriptBox[
                 StyleBox["p", "TI"], "2"]}], 
              RowBox[{"2", 
                StyleBox["p", "TI"], 
                StyleBox["t", "TI"], "-", 
                StyleBox["l", "TI"]}]], "-", "1"}], "]"}]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "f''(E_0)=\\frac{{(2pt-l)}^{3/2}}{p^3} [(2pt-l)+\\log \
\\frac{4p^2}{2pt-l}-1]", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6c256178-5a38-4575-8f79-4b122628a62f"],
 " ."
}], "Text",
 CellChangeTimes->{{3.923975564303278*^9, 3.923975601358408*^9}, {
   3.9239881897536592`*^9, 3.9239882301251297`*^9}, 3.923988708448525*^9, {
   3.923988798160118*^9, 3.923988823085659*^9}, {3.923988933280324*^9, 
   3.9239890246938677`*^9}, {3.923989169575185*^9, 3.923989231266118*^9}, {
   3.923989374399189*^9, 
   3.92398937463937*^9}},ExpressionUUID->"23694eae-5e75-496e-9820-\
25a5f3bf149a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.923989367553535*^9, 
  3.923989370327381*^9}},ExpressionUUID->"38dd26df-5e14-461e-a9aa-\
37872634baa2"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.9239892237362537`*^9},ExpressionUUID->"a02fa4f1-baae-4ea2-8378-\
2c3808bf32fc"]
},
WindowSize->{1387.5, 762.},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"da2a0d32-486b-48d0-9c70-4392f4ba5dcf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3066, 83, 116, "Text",ExpressionUUID->"06fc4ab2-3270-4896-866f-cf74a92e6ec2"],
Cell[CellGroupData[{
Cell[3649, 107, 1126, 32, 33, "Input",ExpressionUUID->"714a67f6-c9f2-4785-b68c-e72d3b99a194"],
Cell[4778, 141, 2330, 46, 370, "Output",ExpressionUUID->"609b9291-2ce0-4e73-96e1-103b0faaa751"]
}, Open  ]],
Cell[7123, 190, 129, 3, 32, "Input",ExpressionUUID->"25bc075c-c60e-4fb0-8411-427ec48d00d7"],
Cell[CellGroupData[{
Cell[7277, 197, 1295, 38, 33, "Input",ExpressionUUID->"f4c566d3-c2aa-421f-a104-c55998f99f8f"],
Cell[8575, 237, 2381, 47, 371, "Output",ExpressionUUID->"43c57e0e-dd0a-4643-8fcc-8d34953919e6"]
}, Open  ]],
Cell[10971, 287, 156, 3, 29, "Input",ExpressionUUID->"bc880671-806c-4294-8a77-1cf07d84a55f"],
Cell[11130, 292, 4944, 123, 273, "Text",ExpressionUUID->"c26c9867-f191-4848-9e9f-1d0029139d4c"],
Cell[16077, 417, 2781, 75, 138, "Text",ExpressionUUID->"19893439-9660-472b-9da1-9131f2181ba6"],
Cell[CellGroupData[{
Cell[18883, 496, 1090, 31, 33, "Input",ExpressionUUID->"97b32934-e2a7-49fe-a170-3f54dc698fa7"],
Cell[19976, 529, 2383, 46, 363, "Output",ExpressionUUID->"e3f9e01e-dbf8-4e10-817d-098b1e6fbaa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22396, 580, 1348, 39, 33, "Input",ExpressionUUID->"42096a07-03e5-4d26-a4b6-731282d97c06"],
Cell[23747, 621, 2380, 46, 371, "Output",ExpressionUUID->"7c2f54bf-ef72-418a-99f4-3bdbfd7990b9"]
}, Open  ]],
Cell[26142, 670, 154, 3, 29, "Input",ExpressionUUID->"f834ad31-728c-4bb9-bd1f-508640279dd7"],
Cell[26299, 675, 5273, 139, 423, "Text",ExpressionUUID->"47d88386-c7ea-4737-9d46-35322efa57fc"],
Cell[CellGroupData[{
Cell[31597, 818, 1067, 31, 52, "Input",ExpressionUUID->"45955714-444b-40bd-88d2-b9171a16287e"],
Cell[32667, 851, 2275, 46, 368, "Output",ExpressionUUID->"f20e887a-faed-4512-a6df-daf6e5954bba"]
}, Open  ]],
Cell[34957, 900, 1510, 40, 63, "Text",ExpressionUUID->"1577484d-8f7c-4c09-a0f8-fb510bc92e8b"],
Cell[36470, 942, 156, 3, 29, "Input",ExpressionUUID->"87463b57-e5b5-455c-9763-c3dcd68e259c"],
Cell[CellGroupData[{
Cell[36651, 949, 1113, 31, 33, "Input",ExpressionUUID->"37a12336-008c-4c5d-9a71-10ad4d4d4002"],
Cell[37767, 982, 2314, 45, 361, "Output",ExpressionUUID->"7e304bb9-6ec1-4e80-8db5-5d2fc3583786"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40118, 1032, 1366, 39, 33, "Input",ExpressionUUID->"e02048a2-730c-4748-a88a-af1119fed537"],
Cell[41487, 1073, 2337, 46, 371, "Output",ExpressionUUID->"b6040d03-ea58-425d-877a-879bc5c73968"]
}, Open  ]],
Cell[43839, 1122, 1274, 32, 178, "Text",ExpressionUUID->"0d5e6966-be61-4738-a662-703864f09ba1"],
Cell[CellGroupData[{
Cell[45138, 1158, 1406, 43, 54, "Input",ExpressionUUID->"fcb024fe-edac-4562-8216-44c1e216b0f7"],
Cell[46547, 1203, 2540, 50, 370, "Output",ExpressionUUID->"b5332088-29af-4ab3-ab2d-8a08c20ad3b9"]
}, Open  ]],
Cell[49102, 1256, 1025, 26, 82, "Text",ExpressionUUID->"22ff95ba-c53b-40a9-b097-347a207f3c9c"],
Cell[50130, 1284, 147, 3, 51, "Input",ExpressionUUID->"88bf15a6-84df-423e-94f9-01e2e02b60c9"],
Cell[CellGroupData[{
Cell[50302, 1291, 1241, 36, 52, "Input",ExpressionUUID->"4899c906-2d94-4061-a7a0-232176571082"],
Cell[51546, 1329, 2213, 44, 374, "Output",ExpressionUUID->"b64b8524-4033-40d8-aceb-0199ae41637e"]
}, Open  ]],
Cell[53774, 1376, 206, 4, 71, "Input",ExpressionUUID->"d3e412db-7c50-454b-a16f-8f50cf02c23f"],
Cell[53983, 1382, 5355, 128, 151, "Text",ExpressionUUID->"a254edd3-9739-492c-ba40-685274c0db5c"],
Cell[59341, 1512, 8700, 229, 289, "Text",ExpressionUUID->"23694eae-5e75-496e-9820-25a5f3bf149a"],
Cell[68044, 1743, 152, 3, 29, "Input",ExpressionUUID->"38dd26df-5e14-461e-a9aa-37872634baa2"],
Cell[68199, 1748, 131, 3, 32, "Input",ExpressionUUID->"a02fa4f1-baae-4ea2-8378-2c3808bf32fc"]
}
]
*)


